Systematic construction of basis invariants in the 2HDM

A new systematic method for the explicit construction of (basis-)invariants is introduced and employed to construct the full ring of basis invariants of the Two-Higgs-Doublet-Model (2HDM) scalar sector. Co- and invariant quantities are obtained by the use of hermitian projection operators. These projection operators are constructed from Young tableaux via birdtrack diagrams and they are used in two steps. First, to extract basis-covariant quantities, and second, to combine the covariants in order to obtain the actual basis invariants. The Hilbert series and Plethystic logarithm are used to find the number and structure of the complete set of generating invariants as well as their interrelations (syzygies). Having full control over the complete ring of (CP-even and CP-odd) basis invariants, we give a new and simple proof of the necessary and sufficient conditions for explicit CP conservation in the 2HDM, confirming earlier results by Gunion and Haber. The method generalizes to other models, with the only foreseeable limitation being computing power.

==> upload.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    102415,       2289]
NotebookOptionsPosition[    102033,       2275]
NotebookOutlinePosition[    102367,       2290]
CellTagsIndexPosition[    102324,       2287]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["List of the non - linear invariants of the 2 HDM", "Text",
 CellChangeTimes->{{3.753020031721766*^9, 
  3.753020052260635*^9}},ExpressionUUID->"d3f87081-732f-47bc-99d7-\
8b244c5c5251"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"T2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        SuperscriptBox["ti", "2"], "+", 
        SuperscriptBox["tr", "2"]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Y2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["yi", "2"], "+", 
        SuperscriptBox["yr", "2"]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"TY\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"t", " ", "y"}], "+", 
        RowBox[{"ti", " ", "yi"}], "+", 
        RowBox[{"tr", " ", "yr"}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"3", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        SubsuperscriptBox["qi", "1", "2"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        SubsuperscriptBox["qr", "1", "2"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"QY2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"]}], "+", 
        RowBox[{"2", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"4", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"4", " ", "y", " ", "yr", " ", 
         SubscriptBox["qr", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"QT2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["q", "3"]}], "+", 
        RowBox[{"2", " ", "ti", " ", "tr", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"4", " ", "t", " ", "ti", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"4", " ", "t", " ", "tr", " ", 
         SubscriptBox["qr", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q3\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["q", "3", "3"]}], "+", 
        RowBox[{
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"4", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"QYT\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"2", " ", "t", " ", "y", " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{"ti", " ", "yi", " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{"tr", " ", "yr", " ", 
         SubscriptBox["q", "3"]}], "+", 
        RowBox[{"tr", " ", "yi", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"ti", " ", "yr", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", "ti", " ", "y", " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "t", " ", "yi", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"ti", " ", "yi", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"tr", " ", "yr", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "tr", " ", "y", " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "t", " ", "yr", " ", 
         SubscriptBox["qr", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2Y2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"12", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"12", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"12", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"12", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"24", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "y", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2T2\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"12", " ", "ti", " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"12", " ", "t", " ", "ti", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"12", " ", "t", " ", "tr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "t", " ", "ti", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"12", " ", "t", " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "t", " ", "ti", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"24", " ", "ti", " ", "tr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "t", " ", "tr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2YT\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "t", " ", "y", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", "ti", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"3", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{"6", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"6", " ", "ti", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", "t", " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"ti", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"tr", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"6", " ", "ti", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "t", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "t", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"4", " ", "t", " ", "y", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", "ti", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"8", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"6", " ", "ti", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "ti", " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "t", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "t", " ", "y", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"ti", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"tr", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"6", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "t", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "ti", " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "t", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "ti", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "tr", " ", "y", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "t", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "t", " ", "y", " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "ti", " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"4", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"QT2Y\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", 
         "yi", " ", 
         SubscriptBox["q", "3"]}], "+", 
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qr", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"QY2T\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"]}], "-", 
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qr", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2Y2T\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", 
         "yi", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q2T2Y\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "-", 
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qr", "2", "2"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q3T3\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "3"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "3"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "3"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "3"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["ti", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "tr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "tr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "tr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "ti", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["tr", "2"], " ", 
         SubsuperscriptBox["qr", "2", "3"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q3Y3\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "3"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yr", "3"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yr", "3"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "3"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yr", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "y", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yi", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["yr", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "y", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["y", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "yi", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "2", "3"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q3Y2T\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "32", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "t", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yi", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "32", " ", "\[ImaginaryI]", " ", "ti", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", "tr", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "tr", " ", "y", " ", "yi", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "y", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "yi", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["y", "2"], " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "y", " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "tr", " ", "yi", " ", "yr", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "ti", " ", 
         SuperscriptBox["yr", "2"], " ", 
         SubsuperscriptBox["qr", "2", "3"]}]}]}]},
     {
      RowBox[{"\<\"\\!\\(\\*RowBox[{\\\"Q3T2Y\\\"}]\\)\"\>", "\[Equal]", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qi", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "3"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qi", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qi", "2", "2"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "3"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "18", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["q", "3", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "1"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "1", "2"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "-", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "3"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qi", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "32", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qi", "2", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "24", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubscriptBox["qr", "1"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "+", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qr", "1", "2"], " ", 
         SubscriptBox["qr", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "12", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["q", "3"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "y", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yi", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "8", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yr", " ", 
         SubscriptBox["qi", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "y", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{
        "32", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "-", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["ti", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yr", " ", 
         SubscriptBox["qi", "2"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "y", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "tr", " ", "yi", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "yr", " ", 
         SubscriptBox["qr", "1"], " ", 
         SubsuperscriptBox["qr", "2", "2"]}], "+", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "t", " ", "ti", " ", "y", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["t", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["tr", "2"], " ", "yi", " ", 
         SubsuperscriptBox["qr", "2", "3"]}], "-", 
        RowBox[{
        "16", " ", "\[ImaginaryI]", " ", "ti", " ", "tr", " ", "yr", " ", 
         SubsuperscriptBox["qr", "2", "3"]}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.753019853007387*^9, 3.753019915171959*^9}, 
   3.7530199577171717`*^9, 3.753019989543187*^9},
 CellLabel->
  "Out[752]//TableForm=",ExpressionUUID->"bb226e7d-9f3a-48a6-9664-\
1022f15a4fcf"]
},
WindowSize->{2560, 1371},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 190, 3, 35, "Text",ExpressionUUID->"d3f87081-732f-47bc-99d7-8b244c5c5251"],
Cell[751, 25, 101278, 2248, 466, "Output",ExpressionUUID->"bb226e7d-9f3a-48a6-9664-1022f15a4fcf"]
}
]
*)


